Polynomial Histograms for Memory-Efficient Representation of Long-tailed System Distributions

Distributed systems must frequently keep track of many different types of performance metrics across many different computers. For example, the latency distribution of certain operations may be computed for a large combination of computers, users, and operations. These empirical distributions need to be collected at minimal expense on the individual software components, efficiently aggregated across multiple dimensions, and stored in a compact representation for a variety of downstream data analysis applications. We describe an information loss metric for binned data that allows us to optimize cost of information loss from different histogram representations. We explore the use of polynomial histograms where each bin of a histogram is annotated with moments of the underlying distribution in that bin. These polynomial histograms are compared to traditional histograms using the same storage cost for additional bins instead of annotations in each bin. We describe an application of these techniques for file system metrics for a large production system, and analytically characterize when polynomial histograms offer more information at lower cost.

==> hists.R <==
library(HistogramTools)
InitGoogle()
set.seed(0)

# This code generates the example histogram plots showing information
# loss with our EMDCC metric.

x <- rexp(100)
h1 <- hist(x, plot=FALSE)
h2 <- hist(x, breaks=seq(0,round(max(x) + 1),by=0.1), plot=FALSE)

#plot(sort(x), main="sort(x)")
#pdf("figures/exhists.pdf", width=5, height=2.8)
pdf("figures/exhists.pdf", width=5, height=1.8)
par("las"=0)
par(mfrow=c(1,2))
#par(mfrow=c(2,2))
# bottom left top right
#par(mar=c(3,4,1,1))
#par(mar=c(2,4,2,1))
par(oma=c(0,0,0,0))
par(mar=c(3,3,1,0.2))
par(mgp=c(2,0.7,0))
#plot(h1, main="", xlim=c(0,6), xaxt="n", las=1)
plot(h1, main="", xlim=c(0,6), las=1, xlab="")
#axis(1, at=0:6, labels=FALSE)
#mtext("Histogram", font=par("font.main"), las=0)
#PlotKSDCC(h1, 0.2, main="CDF with KSDCC")
#par(mar=c(1,3,1,0.2))
PE(h1, main="", xlim=c(0,6), xlab="", las=1)
#mtext("CDF with EMDCC", font=par("font.main"), las=0)
axis(1, at=0:6, labels=FALSE)
legend("bottomright", paste("EMDCC =", format(EMDCC(h1), digits=2)), box.lty=0)
dev.off()
system("pdfcrop exhists.pdf")


#pdf("figures/exhists2.pdf", width=5, height=1.25)
#par(mfrow=c(1,2))
#par(oma=c(0,0,0,0))
par(mar=c(3,3,1,0.2))
#plot(sort(x), main="sort(x)")
plot(h2, main="Histogram 2", xlab="", las=1)
#PlotKSDCC(h2, 0.2, main="CDF with KSDCC")
PE(h2, main="CDF with EMDCC", xlab="", las=1)
legend("bottomright", paste("EMDCC =", format(EMDCC(h2), digits=2)), box.lty=0)
dev.off()
system("pdfcrop exhists.pdf")

#system("pdfcrop exhists2.pdf")

PE <- function (h, main = paste("EMDCC =", EMDCC(h)), ...)
{
    stopifnot(inherits(h, "histogram"))
    stopifnot(is.character(main), length(main) == 1)
    MinEcdf <- HistToEcdf(h, f = 0)
    MaxEcdf <- HistToEcdf(h, f = 1)
    plot(MaxEcdf, main = main, ...)
    rect(head(knots(MinEcdf), -1), MinEcdf(head(knots(MinEcdf),
        -1)), tail(knots(MinEcdf), -1), MaxEcdf(tail(knots(MinEcdf),
        -1)), col = "yellow")
             #        -1)), col = "yellow", border=NA)
}


==> poly1.R <==
# This file defines functions:
#   SingleBinXDensity
#   plot.SingleBinXDensity
#   print.SingleBinXDensity
#   SingleBinBounds
#   EMD1
# and creates two figures:
#   densities.pdf  (worst-case distributions for various mu and mu2)
#   bounds.pdf     (upper and lower bounds vs x, for four mu & mu2 combos)

SingleBinXDensity <- function(x, mu, mu2 = NULL) {
  # Calculate optimum (maximum EMD) distribution for one bin, at a single x
  # Args:
  #   x: value between 0 and 1
  #   mu: value between 0 and 1, mean for this bin
  #   mu2: value between mu^2 and mu, second moment for this bin
  # Returns:
  #   list with class "SingleBinXDensity", with components:
  #     x: values
  #     y: probabilities
  #     names: names, a subset of "0", "x", "mu", "1"
  #     ... (other components like mu, mu2)
  stopifnot(length(x) == 1, length(mu) == 1, length(mu2) <= 1,
            x >= 0, x <= 1, mu >= 0, mu <= 1)
  if(!is.null(mu2))
    stopifnot(mu2 >= mu^2, mu2 <= mu)
  lambda <- NULL

  if(is.null(mu2)) {
    if(x == mu) {
      ret <- list(x = x, y = 1, names = "x")
    } else if(x <= mu) { # Case 1
      p1 <- (1-mu) / (1-x)
      ret <- list(x = c(x, 1), y = c(p1, 1-p1),
                  names <- c("x", "1"))
      mu2 <- p1 * x^2 + 1 - p1
    } else { # Case 2
      p2 <- mu / x
      ret <- list(x = c(0, x), y = c(1 - p2, p2), names = c("0", "x"))
      mu2 <- p2 * x^2
    }
  } else {
    sigma2 <- mu2 - mu^2
    c1 <- mu - sigma2 / (1-mu)
    c2 <- mu + sigma2 / mu
    if(x < c1 || x > c2) { # Case 3, sigma2 < sigma^2*
      a <- mu + sigma2 / (mu - x)
      p3 <- sigma2 / (sigma2 + (x - mu)^2)
      ret <- list(x = c(a, x), y = c(1-p3, p3), names = c("a", "x"))
    } else { # Case 4, sigma2 >= sigma^2*
      p4 <- (mu - mu2) / (x - x^2)
      f1 <- mu - x * p4
      ret <- list(x = c(0, x, 1),
                  y = c(1 - p4 - f1, p4, f1),
                  names = c("0", "x", "1"))
    }
  }
  if(any(ret$y == 0)) {
    warning("unexpected y = 0")
    k <- which(ret$y == 0)
    ret <- lapply(ret, function(x) x[-k])
  }
  ret <- c(ret,
           list(mu = mu,
                mu2 = mu2))
  class(ret) <- "SingleBinXDensity"
  return(ret)
}


plot.SingleBinXDensity <-
  function(x, ..., xlim = c(0, 1), ylim = c(0, 1),
           xlab = "Values", ylab = "Probability") {
  plot(x$x, x$y, ..., xlim = xlim, ylim = ylim, xlab = xlab, ylab = ylab)
  segments(x$x, x$y, y1 = 0 * x$y)
  invisible(NULL)
}

print.SingleBinXDensity <- function(x, ...) {
  cat("Values:\n")
  print(data.frame(x = x$x, p = x$y, row.names = x$names))
  cat("mu:", x$mu, "  mu2:", x$mu2, "\n")
  invisible(x)
}


if(FALSE) {
  moments <- function(x) {
    # Use this function to check correctness
    with(x, c(mu = sum(x * y), mu2 = sum(x^2 * y)))
  }

  temp <- SingleBinXDensity(.4, .7)
  plot(temp)
  temp # mu2 = .58
  moments(temp)
  temp <- SingleBinXDensity(.2, .7)
  plot(temp)
  temp
  # mu2 = .64

  # small-variance case
  temp <- SingleBinXDensity(.2, .7, .54)
  plot(temp)
  temp
  moments(temp)

  # large-variance case
  temp <- SingleBinXDensity(.2, .7, .67)
  plot(temp)
  temp
  moments(temp)
}

if(FALSE) { # Do a grid of plots. single x = .6, columns mu, rows mu2
pdf("figures/densities.pdf")
par(mfcol = c(6, 3), mar = c(2.6, 2.6, .1, .1), mex = .5, cex = .5)
x <- .6
for(mu in c(0, 2, 4, 6, 8, 10)/10) {
  plot(SingleBinXDensity(x, mu), axes = FALSE, xlab = "", ylab = "")
  box()
  axis(side = 2)
  axis(side = 1, at = c(mu, x), c(expression(mu), expression(x)))
  if(mu == 0)
    legend("topright", c("x = .6",
                        expression(paste(mu, " increasing ")),
                         expression(paste(mu[2], " unknown "))))
}
# x = .6, mu = .80, mu2 from min to mu2star
mu <- .8
temp <- SingleBinXDensity(x, mu)$mu2
for(mu2 in seq(from = mu^2, to = temp, length = 6)) {
  plot(SingleBinXDensity(x, mu, mu2), axes = FALSE, xlab = "", ylab = "")
  box()
  axis(side = 1, at = c(mu, x), c(expression(mu), expression(x)))
  if(mu2 == mu^2)
    legend("topleft", c("x = .6",
                        expression(paste(mu, " = .8")),
                        expression(paste(mu[2], " increasing"))))
}
# mu2 from mu2star to max
for(mu2 in seq(from = temp, to = mu, length = 6)) {
  plot(SingleBinXDensity(x, mu, mu2), axes = FALSE, xlab = "", ylab = "")
  box()
  axis(side = 1, at = c(mu, x), c(expression(mu), expression(x)))
  if(mu2 == temp)
    legend("topleft", c("x = .6",
                        expression(paste(mu, " = .8")),
                        expression(paste(mu[2], " increasing"))))
}
dev.off()
}




if(FALSE) { # Do a grid of plots (I don't like this one as well)
  # In each column, x varies
par(mfcol = c(6, 3), mar = c(2.6, 2.6, .1, .1), mex = .5, cex = .5)
for(x in c(0, 2, 4, 6, 8, 10)/10) {
  plot(SingleBinXDensity(x, .6), axes = FALSE, xlab = "", ylab = "")
  box()
  axis(side = 2)
  axis(side = 1, at = c(.6, x), c(expression(mu), expression(x)))
  if(x == 0)
    legend("topleft", expression(paste(mu, " = .6")))
}
# mu = .40, relatively small, all but mu=.6 are in the small var case
for(x in c(0, 2, 4, 6, 8, 10)/10) {
  plot(SingleBinXDensity(x, .6, .40), axes = FALSE, xlab = "", ylab = "")
  box()
  axis(side = 1, at = c(.6, x), c(expression(mu), expression(x)))
  if(x == 0)
    legend("topleft", c(expression(paste(mu, " = .6")),
                        expression(paste(mu[2], " = .4"))))
}
# mu = .58, relatively large, only the two extreme are in the small var case
for(x in c(0, 2, 4, 6, 8, 10)/10) {
  plot(SingleBinXDensity(x, .6, .58), axes = FALSE, xlab = "", ylab = "")
  box()
  axis(side = 1, at = c(.6, x), c(expression(mu), expression(x)))
  if(x == 0)
    legend("topleft", c(expression(paste(mu, " = .6")),
                        expression(paste(mu[2], " = .58"))))
}
}

SingleBinBounds <- function(x, mu, mu2 = NULL) {
  # Calculate upper and lower bound curves for one bin
  # Args:
  #   x: vector, values between 0 and 1
  #   mu: value between 0 and 1, mean for this bin
  #   mu2: value between mu^2 and mu, second moment for this bin
  # Returns:
  #   dataframe with columns
  #     x: values
  #     px: f(x) at x (difference between lower and upper)
  #     lower: lower bound
  #     upper: upper bound
  stopifnot(length(mu) == 1, length(mu2) <= 1,
            min(x) >= 0, max(x) <= 1, mu >= 0, mu <= 1)
  if(!is.null(mu2))
    stopifnot(mu2 >= mu^2, mu2 <= mu)

  # Values below, for the four cases

  if(is.null(mu2)) {
    case1 <- (x <= mu)
    p1 <- (1-mu) / (1-x)
    p2 <- mu / x
    px <- ifelse(case1, p1, p2)
    lower <- ifelse(case1, 0, 1 - p2)
    upper <- ifelse(case1, p1, 1)
    px <- ifelse(case1, p1, p2)
  } else {
    sigma2 <- mu2 - mu^2
    c1 <- mu - sigma2 / (1-mu)
    c2 <- mu + sigma2 / mu
    case3 <- (x < c1 | x > c2)
    p3 <- sigma2 / (sigma2 + (x - mu)^2)
    p4 <- (mu - mu2) / (x - x^2)
    f1 <- mu - x * p4
    lower <- ifelse(case3,
                    (x > mu) * (1-p3),
                    1 - p4 - f1)
    upper <- lower + ifelse(case3, p3, p4)
    px <- ifelse(case3, p3, p4)
  }
  return(data.frame(x, px, lower, upper))
}

if(FALSE) {
temp1 <- SingleBinBounds(0:100/100, mu = .7)
with(temp1, all.equal(upper - lower, px))
with(temp1, plot(x, px, type = "l"))
with(temp1, plot(x, lower, type = "l", ylim = 0:1))
with(temp1, lines(x, upper))

# with mu = .7, bounds for mu2 are .49 <= mu2 <= .7

# Moderate mu2
temp2 <- SingleBinBounds(0:100/100, mu = .7, mu2 = .56)
with(temp2, all.equal(upper - lower, px)) # no
with(temp2, plot(x, px, type = "l"))
with(temp2, plot(x, lower, type = "l", ylim = 0:1))
with(temp2, lines(x, upper))

# mu2 near lower bound; mass must be near the mean
temp3 <- SingleBinBounds(0:100/100, mu = .7, mu2 = .50)
with(temp3, all.equal(upper - lower, px)) # no
with(temp3, plot(x, px, type = "l"))
with(temp3, plot(x, lower, type = "l", ylim = 0:1))
with(temp3, lines(x, upper))

# mu2 near upper bound; mass must be near 0 and 1
temp4 <- SingleBinBounds(0:100/100, mu = .7, mu2 = .69)
with(temp4, all.equal(upper - lower, px)) # no
with(temp4, plot(x, px, type = "l"))
with(temp4, plot(x, lower, type = "l", ylim = 0:1))
with(temp4, lines(x, upper))


# A figure that combines all of those.
# (Though we may want to do a 2x2 grid of figures instead)
with(temp1, plot(x, lower, type = "l", ylim = 0:1,
                 main = "Lower and Upper Bounds for F"))
with(temp1, lines(x, upper))
with(temp2, lines(x, lower, col=2))
with(temp2, lines(x, upper, col=2))
with(temp3, lines(x, lower, col=3))
with(temp3, lines(x, upper, col=3))
with(temp4, lines(x, lower, col=4))
with(temp4, lines(x, upper, col=4))
legend("topleft", lty = 1, col = 1:4,
       c("var unknown",
         "moderate var",
         "small var",
         "large var"))
}


if(FALSE) { # Do Figure
# Repeat, but make sure that x includes bends,
# and a bit farther from min and max mu2
pdf("figures/bounds.pdf")
mu <- .7
mu2 <- c(.51, .59, .68)
tempSigma2 <- mu2 - mu^2
temp <- list(0:100/100, # that includes mu
             # .7, # mu for sigma unknown
             c1 = mu - tempSigma2 / (1 - mu),
             c2 = mu + tempSigma2 / mu)
xx <- sort(unique(unlist(temp)))
temp1 <- SingleBinBounds(xx, mu = mu)
temp2 <- SingleBinBounds(xx, mu = mu, mu2 = mu2[1])
temp3 <- SingleBinBounds(xx, mu = mu, mu2 = mu2[2])
temp4 <- SingleBinBounds(xx, mu = mu, mu2 = mu2[3])
with(temp1, plot(x, lower, type = "l", ylim = 0:1,
                 main = "Lower and Upper Bounds for F"))
with(temp1, lines(x, upper))
with(temp2, lines(x, lower, col=2))
with(temp2, lines(x, upper, col=2))
with(temp3, lines(x, lower, col=3))
with(temp3, lines(x, upper, col=3))
with(temp4, lines(x, lower, col=4))
with(temp4, lines(x, upper, col=4))
legend("topleft", lty = 1, col = 1:4,
       c("var unknown",
         "small var",
         "moderate var",
         "large var"))
dev.off()
}


EMD1 <- function(mu, mu2 = NA) {
  # Earth Mover's Distance for one bin, for scalar mu and mu2
  # Args:
  #   mu: scalar
  #   mu2: either NULL, or scalar with mu^ <= mu2 <= mu
  if(is.na(mu2)) {
    # int_0^mu (1 - mu) / (1 - x) -> -(1-mu) log(1-x) |_0^mu
    # int_mu^1 mu / x             -> mu log(x)        |_mu^1
    return(-(1 - mu) * log(1 - mu) + - mu * log(mu))
  }
  sigma2 <- mu2 - mu^2
  sigma <- sqrt(sigma2)
  c1 <- mu - sigma2 / (1-mu)
  c2 <- mu + sigma2 / mu
  case3 <- (x < c1 | x > c2)
  # p3 <- sigma2 / (sigma2 + (x - mu)^2)
  # p4 <- (mu - mu2) / (x - x^2)
  P3 <- function(x) sigma * atan((x-mu)/sigma)
  P4 <- function(x) (mu - mu2) * log(x/(1-x))
  return(P3(c1) - P3(0) + P4(c2) - P4(c1) + P3(1) - P3(c2))
}


EMD1(.7)
mean(SingleBinBounds(ppoints(200), mu = .7)$px)
# close

# .49 <= mu2 <= .7
EMD1(.7, .50)
mean(SingleBinBounds(ppoints(200), mu = .7, mu2 = .50)$px)

EMD1(.7, .6)
mean(SingleBinBounds(ppoints(200), mu = .7, mu2 = .6)$px)

EMD1(.7, .69)
mean(SingleBinBounds(ppoints(200), mu = .7, mu2 = .69)$px)
# close


==> polyhist.R <==
library(rbigtable)
library(HistogramTools)
library(ghistogram)
InitGoogle()

kStorageMetricsBigtable <- "/bigtable/mix-ag/storage-analytics.polyhist"
file.sizes<-ReadBigtablePrefix(kStorageMetricsBigtable,
                       "polyfileage:ob-d",
                       "col(polyhist:.*)")

hist.class <- P("stats.PolynomialHistogramState")

file.size.protos <- lapply(file.sizes, function(x) stats.PolynomialHistogramState$read(x$value))

basic.hists <- lapply(file.size.protos, function(x) as.histogram(x$histogram))

# What is dist of number of files stored?
# hist(sapply(basic.hists, function(x) sum(x$counts))

big.indices <- which(sapply(basic.hists, function(x) sum(x$counts)) > 500)
big.protos <- file.size.protos[big.indices]
big.hists <- basic.hists[big.indices]

big.means <- lapply(file.size.protos[big.indices], function(x) x$polynomials$means)
big.sums.of.squares <- lapply(file.size.protos[big.indices], function(x) x$polynomials$sums_of_squares)
# annotate our histograms with the means.
for (i in seq_along(big.hists)) {
  big.hists[[i]]$means <- big.means[[i]]
  big.hists[[i]]$sums.of.squares <- big.sums.of.squares[[i]]
  class(big.hists[[i]]) <- c("histogram", "polynomial.histogram")
}

big.hists.2 <- lapply(big.hists, MergeBuckets.polyhist, adj.buckets=2)

###############################################################################

emdcc.normal <- sapply(big.hists, EMDCC)
emdcc.poly <- sapply(big.hists.2, EMDCC.polyhist)
diff.of.emdcc <- emdcc.normal - emdcc.poly
range(diff.of.emdcc)
mean(emdcc.normal)
mean(emdcc.poly)

### New plot to replace table 1
plot(emdcc.poly, emdcc.normal, log="xy")
 grid()
 abline(b=1)
 abline(b=1,a=0)
###

# Still slightly better with polynomial histograms, yay!

set.seed(0)  # Chosen so that the average is better with polynomial hists
samples <- unique(c(which(diff.of.emdcc == max(diff.of.emdcc)),
                    which(diff.of.emdcc == min(diff.of.emdcc)),
                    sample(1:length(reg.hists), 100)))

hists.1 <- big.hists[samples]
hists.2 <- big.hists.2[samples]
#
emdcc.normal <- sapply(hists.1, EMDCC)
emdcc.poly <- sapply(hists.2, EMDCC.polyhist)
diff.of.emdcc <- emdcc.normal - emdcc.poly
range(diff.of.emdcc)
mean(emdcc.normal)
mean(emdcc.poly)

hist(diff.of.emdcc)

###


# Now what is the sum of these hists
# sum(sapply(hists.1, function(x) sum(x$means * x$counts, na.rm=TRUE)))
# [1] 7.768857e+15

# Just a few PB, so probably ok from disclosure perspective.

save(hists.1, hists.2, file="/home/mstokely/filesize-polyhists.Rdata"

par(mfrow=c(2,2))
par(mar=c(3,4,1,1))

PlotLog2ByteEcdf(hists.1[[which(diff.of.emdcc == max(diff.of.emdcc))]])
PlotLog2ByteEcdf(hists.2[[which(diff.of.emdcc == max(diff.of.emdcc))]])
PlotLog2ByteEcdf(hists.1[[which(diff.of.emdcc == min(diff.of.emdcc))]])
PlotLog2ByteEcdf(hists.2[[which(diff.of.emdcc == min(diff.of.emdcc))]])

pdf("figures/extreme-emdcc-hists.pdf", width=5, height=3.5)
par(mfrow=c(2,2))
par(mar=c(3,4,1,1))
myplot(hists.1[[which(diff.of.emdcc == max(diff.of.emdcc))]], standard="bin", main="User 1 Reg Hist")
myplot(hists.2[[which(diff.of.emdcc == max(diff.of.emdcc))]], standard="bin", main="User 1 Poly Hist")
myplot(hists.1[[which(diff.of.emdcc == min(diff.of.emdcc))]], standard="bin", main="User 2 Reg Hist")
myplot(hists.2[[which(diff.of.emdcc == min(diff.of.emdcc))]], standard="bin", main="User 2 Poly Hist")
dev.off()
system("pdfcrop extreme-emdcc-hists.pdf")

x<-hists.1[[which(diff.of.emdcc == max(diff.of.emdcc))]]

x<-hists.2[[which(diff.of.emdcc == max(diff.of.emdcc))]]

myplot <- function(x, xlab = "Bytes (log)", ylab = "Cumulative Fraction",
    with.grid = TRUE, standard="SI", ...)
{
    if (inherits(x, "histogram")) {
        x <- HistToEcdf(x)
    }
    stopifnot(inherits(x, "ecdf"))
    power.of.two.breaks <- intersect(knots(x), 2^(0:53))
    full.power.of.two.breaks <- power.of.two.breaks
    if (length(power.of.two.breaks) < 3) {
        stop("Insufficient powers of 2 in knots() of ecdf")
    }
    plot(knots(x), x(knots(x)), type = "l", lwd = 2, log = "x",
        xaxt = "n", las = 1, xlab = xlab, ylab = ylab, ...)

    if (length(power.of.two.breaks) > 10) {
      if (sum(2^(10*(0:5)) %in% power.of.two.breaks) >= 5) {
        power.of.two.breaks <- power.of.two.breaks[power.of.two.breaks %in% 2^(10*(0:5))]
      } else if (sum(2^(5+(10*(0:5))) %in% power.of.two.breaks) >= 5) {
        power.of.two.breaks <- power.of.two.breaks[power.of.two.breaks %in% 2^(5+(10*(0:5)))]
      }
    }
    if (require(gdata)) {
        labs <- humanReadable(power.of.two.breaks, standard)
    }
    else {
        labs <- power.of.two.breaks
    }
    axis(1, at = power.of.two.breaks, labels = labs)
    if (with.grid) {
        abline(h = seq(0.2, 0.8, by = 0.2), lty = "dotted", col = "lightgray")
        abline(v = full.power.of.two.breaks, lty = "dotted", col = "lightgray")
    }
}

#
# Lets largest from big.hists and big.hists.2
#
#

max(sapply(big.hists, function(x) attr(x, "sumofsquares")))
which(sapply(big.hists, function(x) attr(x, "sumofsquares")) >1.6 * 10^27)

reg.hists <- big.hists[sapply(big.hists, function(x) attr(x, "sumofsquares")) != max(sapply(big.hists, function(x) attr(x, "sumofsquares")))]

poly.hists <- big.hists.2[sapply(big.hists, function(x) attr(x, "sumofsquares")) != max(sapply(big.hists, function(x) attr(x, "sumofsquares")))]

emdcc.normal <- sapply(reg.hists, EMDCC)
emdcc.poly <- sapply(poly.hists, EMDCC.polyhist)
diff.of.emdcc <- emdcc.normal - emdcc.poly
range(diff.of.emdcc)
mean(emdcc.normal)
mean(emdcc.poly)

#
set.seed(0)
samples <- unique(c(which(diff.of.emdcc == max(diff.of.emdcc)),
                    which(diff.of.emdcc == min(diff.of.emdcc)),
                    sample(1:length(reg.hists), 100)))

hists.1 <- big.hists[samples]
hists.2 <- poly.hists[samples]
#
emdcc.normal <- sapply(hists.1, EMDCC)
emdcc.poly <- sapply(hists.2, EMDCC.polyhist)
diff.of.emdcc <- emdcc.normal - emdcc.poly
range(diff.of.emdcc)
mean(emdcc.normal)
mean(emdcc.poly)

####


# Still too much data, lets sample to just 100 histograms.
# But make sure we keep the interesting indices!



# For production code, consider rglib and ReadProtoFilesFromResources instead
hist.class <- P("stats.PolynomialHistogramState")

file.sizes.proto <- stats.PolynomialHistogramState$read(file.sizes[[1]]$value)

# Now just get a normal histogram out of it.

basic.hist <- as.histogram(file.sizes.proto$histogram)
PlotLog2ByteEcdf(HistToEcdf(basic.hist))

# Now, make sure we have as many means as we have buckets in our hist.

length(basic.hist$counts)

# What about the means of the values in each of those buckets?

basic.means <- file.sizes.proto$polynomials$means




emdcc

# Make a simple polynommial histogram, or "annotated histogram" as we
# called them back in december.
library(HistogramTools)
breaks <- c(0,1,2)
counts <- c(10,5)
means <- c(0.5,1.1)
h<-PreBinnedHistogram(breaks, counts)
h$means <- means

# (sum(diff(h$breaks) * h$counts)/sum(h$counts)/diff(range(h$breaks)))

MergeBuckets.polyhist <- function(x, adj.buckets=NULL, breaks=NULL, FUN=sum) {
  # Merge adjacent buckets of a Histogram.
  #
  # This only makes sense where the new bucket boundaries are a subset
  # of the previous bucket boundaries.  Only one of adj.buckets or
  # breaks should be specified.
  #
  # Args:
  #   x: An S3 polynomial histogram object
  #   adj.buckets: The number of adjacent buckets to merge.
  #   breaks: a vector giving the breakpoints between cells, or a
  #     single number giving number of cells.  Must have same range
  #     as x$breaks.
  #   FUN: The function used to merge buckets.  Using anything other than
  #     sum here would break the density so use with care.
  #
  # Returns:
  #   An S3 histogram class suitable for plotting.
  stopifnot(inherits(x, "polynomial.histogram"))
  stopifnot(inherits(x, "histogram"))
  if (is.null(adj.buckets)) {
    stopifnot(is.numeric(breaks), length(breaks) > 0)
    if (length(breaks) > 1) {
      return(.MergeBucketsToBreakList(x, breaks, FUN))
    }
    stopifnot(breaks < length(x$breaks))
    # How many new buckets will we have.
    new.bucket.count <- breaks
    adj.buckets <- ceiling(length(x$counts) / new.bucket.count)
  } else {
    stopifnot(is.numeric(adj.buckets), length(adj.buckets) == 1,
              adj.buckets > 1)
    if (!is.null(breaks)) {
      stop("Only one of adj.buckets and breaks should be specified.")
    }
    new.bucket.count <- ceiling(length(x$counts) / adj.buckets)
  }

  # The last bucket may not be full, hence the length.out
  # TODO(mstokely): Consider bucket.grouping <- x$breaks[
  #                             ceiling(seq_along(x$counts) / adj.buckets)]
  # or: seq(from = 1, by = adj.buckets, length = new.bucket.count + 1)
  bucket.grouping <- rep(x$breaks[1+(0:new.bucket.count)*adj.buckets],
                         each=adj.buckets, length.out=length(x$counts))

  tmp.df <- aggregate(x$counts, by=list(breaks=bucket.grouping), FUN)
  # Not this simple, because where counts is 0 set the sum to 0.
  x$sums <- x$means * x$counts
  x$sums[which(x$counts == 0)] <- 0
  sums.df <- aggregate(x$sums, by=list(breaks=bucket.grouping), FUN)
# todo(mstokely): check for existence of sums of squares first.
#  sums.of.squares.df <- aggregate(x$sums.of.squares, by=list(breaks=bucket.grouping), FUN)

  x$counts <- tmp.df$x
  x$sums <- sums.df$x
# todo(mstokely) do this if we have it.
#  x$sums.of.squares <- sums.of.squares.df$x
  x$means <- sums.df$x / tmp.df$x
  x$breaks <- c(tmp.df$breaks, tail(x$breaks, 1))

  # Updated the other named list elements of the histogram class and return.
  return(HistogramTools:::.UpdateHistogram(x))
}

EMDCC.polyhist <- function(h) {
  stopifnot(inherits(h, "polynomial.histogram"))
  alpha <- (h$means - head(h$breaks, -1)) /
    (tail(h$breaks, -1) - head(h$breaks, -1))
  # Where we don't have a mean it will be 0 anyway since counts will be 0.
  alpha[is.nan(alpha)]<-0
  reduction <- alpha * log(1 / alpha) + (1-alpha) * log(1/ (1 - alpha))
  # Where we had alpha of 0, this creates NaN in reduciton since 0 * ln(1/0)
  # but alpha 0 reduces information loss absolutely. as does alpha 1.
  reduction[alpha == 0] <- 0
  reduction[alpha == 1] <- 0
  return(sum(diff(h$breaks) * as.numeric(h$counts) * reduction, na.rm=TRUE) /
         sum(h$counts) / # normalize by y-range
         diff(range(h$breaks)))  # normalize by x-range
}

poly.hist.2 <- MergeBuckets.polyhist(poly.hist, adj.buckets=2)
poly.hist.4 <- MergeBuckets.polyhist(poly.hist, adj.buckets=4)
poly.hist.8 <- MergeBuckets.polyhist(poly.hist, adj.buckets=8)
EMDCC.polyhist(poly.hist.2)
EMDCC.polyhist(poly.hist)
EMDCC(poly.hist)

EMDCC.polyhist(poly.hist.4)
EMDCC(poly.hist.2)

EMDCC.polyhist(poly.hist.8)
EMDCC(poly.hist.4)

library(HistogramTools)
breaks <- c(0,1,2)
counts <- c(10,5)
means <- c(0.5,1.1)
h<-PreBinnedHistogram(breaks, counts)
h$means <- means


plot(h)
# Looks basic, yeah
MinEcdf <- HistToEcdf(h, f=0)
MaxEcdf <- HistToEcdf(h, f=1)
a <- head(knots(MaxEcdf), -1)
b <- tail(knots(MaxEcdf), -1)
mu <- h$means
for (i in 1:length(a)) {

}

    x <- c(a[i], mu[i], b[i], b[i], mu[i], a[i], a[i])
    y <- c(MinEcdf(a[i]) + c.many[i]/h.sum,
           MinEcdf(b[i]),
           MinEcdf(b[i]),
           MinEcdf(a[i]) + c.many[i]/h.sum,
           MinEcdf(a[i]),
           MinEcdf(a[i]),
           MinEcdf(a[i]) + c.many[i]/h.sum
           )
    polygon(x, y, col="yellow")
  }

f <- function(a) a*log(1/a) + (1-a)*log(1/(1-a))

poly.hist <- basic.hist
poly.hist$means <- basic.means
class(poly.hist) <- c("histogram", "polynomial.histogram")



PlotEMDCCUsingAnnotations <- function(h, main=paste("EMDCC =", EMDCC(h)), ...) {
  # Plot a CDF from the given histogram with a yellow boxes
  # covering all possible ranges for the e.c.d.f of the underlying
  # distribution from which the binned histogram was created.
  #
  # Args:
  #   h: An S3 histogram object.
  #   main: A title for the plot.
  #   ...: Additional arguments to pass to plot().

  stopifnot(inherits(h, "histogram"))
  h$sums <- h$counts * h$means
  h$sums[h$counts == 0] <- 0
  stopifnot(is.character(main), length(main) == 1)
  MinEcdf <- HistToEcdf(h, f=0)
  MaxEcdf <- HistToEcdf(h, f=1)
  plot(MaxEcdf, main=main, ...)
  # For each bin, we know the sum/mean and count, and bucket boundaries.
  # Use that to identify range of possible ECDF.
  #
  # If mean of bucket boundary is m, count is c, and boudaries are a,b.
  # what is range of ecdf for that range?
  #
  # Consider the case where all data points are on the boundaries a,b.
  # then some number are on a, and some number on b to get us to a mean of m.

  a <- head(knots(MaxEcdf), -1)
  b <- tail(knots(MaxEcdf), -1)
  mu <- h$means
  c.many <- h$counts * (mu - b) / (a - b)
  c.many[is.nan(c.many)]<-0
  mu[is.nan(mu)]<-0
  for (i in 1:length(a)) {
    x <- c(a[i], mu[i], b[i], b[i], mu[i], a[i], a[i])
    y <- c(MinEcdf(a[i]) + c.many[i]/h.sum,
           MinEcdf(b[i]),
           MinEcdf(b[i]),
           MinEcdf(a[i]) + c.many[i]/h.sum,
           MinEcdf(a[i]),
           MinEcdf(a[i]),
           MinEcdf(a[i]) + c.many[i]/h.sum
           )
    polygon(x, y, col="yellow")
  }
}


#### Area of uncertainty of true ECDF with mean and hist. ####
#
# Tim's unshaded version:
# plot(function(x, mu = .9) ifelse(x < mu, (1-mu) / (1-x), 1 - mu/x), ylim=0:1)
#

# Now lets make a bunch of polygons filling in this area.

upperLimit <- function(x, mu=.9) ifelse(x < mu, (1-mu) / (1-x), 1)
lowerLimit <- function(x, mu=.9) ifelse(x < mu, 0, 1 - mu/x)

DrawBox <- function(x1, x2) {
  x <- c(x1, x1, x2, x2)
  y <- c(lowerLimit(x1), upperLimit(x1), upperLimit(x2), lowerLimit(x2))
  polygon(x, y, border=NA, col="yellow")
}

par(mfrow=c(1,1))
# png("polyhistemdcc.png")

PlotPolyEMDCCBucket <- function(mu, step=0.05) {
  # mu here is between 0 and 1, so its alpha in the formula.
  poly.EMDCC <- mu * log(1/mu) + (1-mu)*log(1/(1-mu))
  plot(function(x, mu = .9) ifelse(x < mu, (1-mu) / (1-x), 1 - mu/x), ylim=0:1,
       main=paste("Bucket with mean"),
       ylab="Fn(x)")
  steps <- seq(0,1,by=step)
  invisible(lapply(seq(length(steps)-1), function(x) DrawBox(steps[x], steps[x+1])))
  # Make it look like PlotEMDCC
  abline(h=1, lty=2, col="grey")
  abline(h=0, lty=2, col="grey")
}

# png("polyhistemdcc.png", width=800, height=400)
pdf("figures/polyhistemdcc.pdf", width=7, height=2.2)
par(mar=c(3,4,1,0.5))
par(mfrow=c(1,2))
PE(h, main=paste("Bisected Bucket"))
legend(-.1, 0.8, paste("EMDCC =", EMDCC(h)), box.lty=0)
# text(0,.8, paste("EMDCC =", EMDCC(h)))

PlotPolyEMDCCBucket(x.mean, step=.01)
mu <- x.mean
poly.EMDCC <- mu * log(1/mu) + (1-mu)*log(1/(1-mu))
legend(-.1, 0.8, paste("EMDCC =", format(poly.EMDCC, digits=2)), box.lty=0)
dev.off()
system("pdfcrop polyhistemdcc.pdf")


# Make our

#####################

# Now lets make it side by side though with bisected bin plot showing EMDCC.
set.seed(0)
x<-rbeta(10^4, 0.5, 0.05)
range(x)
x.mean <- mean(x)
h <- hist(x, breaks=c(0,0.5,1))


PE(h)

PE <- function (h, main = paste("EMDCC =", EMDCC(h)), limit.range=TRUE, ...)
{
    stopifnot(inherits(h, "histogram"))
    stopifnot(is.character(main), length(main) == 1)
    MinEcdf <- HistToEcdf(h, f = 0)
    MaxEcdf <- HistToEcdf(h, f = 1)
    if (limit.range) {
      plot(MaxEcdf, main = main, xlim=range(knots(MinEcdf)), ...)
    } else {
      plot(MaxEcdf, main = main, ...)
    }
    rect(head(knots(MinEcdf), -1), MinEcdf(head(knots(MinEcdf),
        -1)), tail(knots(MinEcdf), -1), MaxEcdf(tail(knots(MinEcdf),
        -1)), col = "yellow")
}
###

select size,count,cell from storageanalytics.cfsfilesizesbyowner2.20130114  order by count desc limit 10;

